Fresh-Challenge VDF Attestations for Model-Relative Response Latency

Can a finite verifier obtain public, model-relative evidence about response latency for sequential computation? Verifiable delay functions (VDFs) make this possible in principle: evaluation requires T sequential steps, whereas verification is efficient in the security parameter and polylogarithmic in the numerical value of T for standard constructions. Thus a delay can be astronomically large to evaluate yet succinctly represented and feasibly checked. A VDF proof for a chosen message alone is insufficient because it may be precomputed. We specify and analyze Fresh-Challenge VDF Attestations (FCLA), a protocol composition that binds a VDF to an unpredictable public challenge, a message, and independently auditable release and receipt records. Under explicit assumptions about VDF sequentiality, the challenge source, witness logs, and a calibrated upper bound on an adversary's sequential evaluation rate, an accepted FCLA transcript is inconsistent with post-challenge generation by an adversary in that bounded model. The result neither identifies a named claimant nor excludes relaying, outsourcing, or a faster unmodeled machine. A benchmark of the public reference implementation confirms the expected empirical separation between evaluation and verification on one documented machine. Our contribution is a protocol/design analysis and benchmarked reference implementation layer, not a new VDF construction or cryptographic primitive.

==> experiments/analyze.py <==
#!/usr/bin/env python3
"""Summarize raw VDP benchmark measurements and render the manuscript figure."""

import csv
import math
import statistics
import sys
from collections import defaultdict
from pathlib import Path

import matplotlib.pyplot as plt


def main(raw_path: Path, summary_path: Path, figure_path: Path) -> None:
    groups: dict[tuple[int, str], list[float]] = defaultdict(list)
    metadata = None
    with raw_path.open(newline="") as source:
        for row in csv.DictReader(source):
            if row["success"] != "true":
                raise RuntimeError(f"failed benchmark row: {row}")
            groups[(int(row["delay"]), row["phase"])].append(int(row["elapsed_ns"]) / 1e6)
            metadata = row

    if metadata is None:
        raise RuntimeError("benchmark CSV contains no measurements")
    delays = sorted({delay for delay, _ in groups})
    rows = []
    for delay in delays:
        evaluation = groups[(delay, "evaluation")]
        verification = groups[(delay, "verification")]
        if len(evaluation) != 10 or len(verification) != 10:
            raise RuntimeError(f"delay {delay} does not have 10 trials per phase")
        eval_median = statistics.median(evaluation)
        verify_median = statistics.median(verification)
        rows.append({
            "delay": delay,
            "eval_median_ms": eval_median,
            "eval_sd_ms": statistics.stdev(evaluation),
            "verify_median_ms": verify_median,
            "verify_sd_ms": statistics.stdev(verification),
            "iterations_per_second": delay / (eval_median / 1000),
        })

    with summary_path.open("w", newline="") as destination:
        writer = csv.DictWriter(destination, fieldnames=rows[0].keys())
        writer.writeheader()
        writer.writerows(rows)

    fig, axis = plt.subplots(figsize=(5.8, 3.55))
    axis.errorbar(
        delays, [row["eval_median_ms"] for row in rows],
        yerr=[row["eval_sd_ms"] for row in rows], marker="o", capsize=3,
        label="Evaluation",
    )
    axis.errorbar(
        delays, [row["verify_median_ms"] for row in rows],
        yerr=[row["verify_sd_ms"] for row in rows], marker="s", capsize=3,
        label="Verification",
    )
    axis.set_xscale("log")
    axis.set_yscale("log")
    axis.set_xlabel("Delay parameter $T$ (iterations)")
    axis.set_ylabel("Wall-clock time (ms)")
    axis.grid(which="both", alpha=0.25)
    axis.legend(frameon=False)
    fig.tight_layout()
    fig.savefig(figure_path)
    fig.savefig(figure_path.with_suffix(".png"), dpi=220)

    print("Environment:")
    print(f"  macOS {metadata['os']}; {metadata['cpu']}; {metadata['logical_cores']} logical cores; {int(metadata['memory_bytes']) / 1e9:.0f} GB memory")
    print(f"  {metadata['rust_version']}; release build; VDP {metadata['revision']}; Wesolowski {metadata['vdf_bits']}-bit parameters")
    for row in rows:
        print(
            f"T={row['delay']}: eval {row['eval_median_ms']:.3f} +/- {row['eval_sd_ms']:.3f} ms; "
            f"verify {row['verify_median_ms']:.3f} +/- {row['verify_sd_ms']:.3f} ms; "
            f"{row['iterations_per_second']:.0f} iterations/s"
        )


if __name__ == "__main__":
    if len(sys.argv) != 4:
        raise SystemExit("Usage: analyze.py RAW_CSV SUMMARY_CSV FIGURE_PDF")
    main(*(Path(argument) for argument in sys.argv[1:]))


==> experiments/benchmark.rs <==
//! Reproducible performance benchmark for the public VDP implementation.
//!
//! Example:
//! cargo run --release --bin benchmark -- --delays 100,1000,10000 --trials 10 > results.csv

use std::{
    env,
    io::{self, Write},
    process::Command,
    time::Instant,
};
use vdf::{VDFParams, VDF, WesolowskiVDFParams};

const BITS: u16 = 512;
const INPUT: &[u8] = b"VDP-paper-benchmark-v1: fixed public input";
const REVISION: &str = "bb111dc8262a727f5d1642e2edd394fe8f5065b8";

#[derive(Clone)]
struct Config {
    delays: Vec<u64>,
    trials: usize,
}

fn main() {
    let config = parse_args();
    let metadata = Metadata::collect();
    let vdf = WesolowskiVDFParams(BITS).new();
    let mut output = io::BufWriter::new(io::stdout());

    writeln!(output, "delay,phase,trial,elapsed_ns,success,revision,os,cpu,logical_cores,memory_bytes,rust_version,build_mode,vdf_bits,input_label")
        .expect("write header");

    for delay in config.delays {
        // One unreported warm-up evaluation and verification for each delay.
        let proof = solve(&vdf, delay);
        assert!(vdf.verify(INPUT, delay, &proof).is_ok(), "warm-up proof failed verification");

        for trial in 1..=config.trials {
            let started = Instant::now();
            let proof = solve(&vdf, delay);
            let evaluation_ns = started.elapsed().as_nanos();
            emit(&mut output, delay, "evaluation", trial, evaluation_ns, true, &metadata);

            let started = Instant::now();
            let valid = vdf.verify(INPUT, delay, &proof).is_ok();
            let verification_ns = started.elapsed().as_nanos();
            assert!(valid, "timed proof failed verification");
            emit(&mut output, delay, "verification", trial, verification_ns, valid, &metadata);
        }

        // Exercise a rejecting verification path without including it in timing results.
        let proof = solve(&vdf, delay);
        assert!(vdf.verify(b"VDP-paper-benchmark-v1: altered input", delay, &proof).is_err());
    }
}

fn solve(vdf: &vdf::WesolowskiVDF, delay: u64) -> Vec<u8> {
    vdf.solve(INPUT, delay).expect("VDF evaluation failed")
}

fn emit(
    output: &mut impl Write,
    delay: u64,
    phase: &str,
    trial: usize,
    elapsed_ns: u128,
    success: bool,
    metadata: &Metadata,
) {
    writeln!(
        output,
        "{delay},{phase},{trial},{elapsed_ns},{success},{},{},{},{},{},{},release,{BITS},fixed-public-input-v1",
        csv(&metadata.revision),
        csv(&metadata.os),
        csv(&metadata.cpu),
        metadata.logical_cores,
        metadata.memory_bytes,
        csv(&metadata.rust_version),
    )
    .expect("write result");
}

fn csv(value: &str) -> String {
    format!("\"{}\"", value.replace('"', "\"\""))
}

struct Metadata {
    revision: String,
    os: String,
    cpu: String,
    logical_cores: usize,
    memory_bytes: u64,
    rust_version: String,
}

impl Metadata {
    fn collect() -> Self {
        let hardware = command("system_profiler", &["SPHardwareDataType"]);
        Self {
            revision: REVISION.to_owned(),
            os: command("sw_vers", &["-productVersion"]).unwrap_or_else(|| env::consts::OS.to_owned()),
            cpu: command("sysctl", &["-n", "machdep.cpu.brand_string"])
                .or_else(|| hardware.as_deref().and_then(|value| hardware_field(value, "Chip")))
                .or_else(|| command("sysctl", &["-n", "hw.model"]))
                .unwrap_or_else(|| "unavailable".to_owned()),
            logical_cores: std::thread::available_parallelism().map(|value| value.get()).unwrap_or(0),
            memory_bytes: command("sysctl", &["-n", "hw.memsize"])
                .and_then(|value| value.parse().ok())
                .or_else(|| hardware.as_deref().and_then(memory_bytes))
                .unwrap_or(0),
            rust_version: command("rustc", &["--version"]).unwrap_or_else(|| "unavailable".to_owned()),
        }
    }
}

fn hardware_field(report: &str, name: &str) -> Option<String> {
    report.lines().find_map(|line| {
        let (key, value) = line.trim().split_once(':')?;
        (key == name).then(|| value.trim().to_owned())
    })
}

fn memory_bytes(report: &str) -> Option<u64> {
    let value = hardware_field(report, "Memory")?;
    let (amount, unit) = value.split_once(' ')?;
    let amount: u64 = amount.parse().ok()?;
    match unit {
        "GB" => Some(amount * 1_000_000_000),
        "MB" => Some(amount * 1_000_000),
        _ => None,
    }
}

fn command(program: &str, args: &[&str]) -> Option<String> {
    let output = Command::new(program).args(args).output().ok()?;
    if !output.status.success() {
        return None;
    }
    Some(String::from_utf8_lossy(&output.stdout).trim().to_owned())
}

fn parse_args() -> Config {
    let mut delays: Option<Vec<u64>> = None;
    let mut trials = 10usize;
    let mut args = env::args().skip(1);
    while let Some(argument) = args.next() {
        match argument.as_str() {
            "--delays" => {
                let value = args.next().expect("--delays requires a comma-separated list");
                delays = Some(value.split(',').map(|item| item.parse().expect("invalid delay")).collect());
            }
            "--trials" => trials = args.next().expect("--trials requires a value").parse().expect("invalid trial count"),
            "--help" | "-h" => {
                eprintln!("Usage: benchmark --delays 100,1000,10000 [--trials 10]");
                std::process::exit(0);
            }
            _ => panic!("unknown argument: {argument}"),
        }
    }
    let delays = delays.expect("--delays is required");
    assert!(!delays.is_empty() && delays.iter().all(|delay| *delay > 0), "delays must be positive");
    assert!(trials > 0, "trials must be positive");
    Config { delays, trials }
}


==> reference/fcla.rs <==
//! Fresh Challenge Latency Attestation (FCLA) transcript binding.
//!
//! This module intentionally does not claim to produce trustworthy time. A
//! caller must obtain the beacon from an unpredictable public source and record
//! release and receipt times in independently auditable logs. The module makes
//! the cryptographic binding and local validation unambiguous.

use sha2::{Digest, Sha256};
use vdf::{VDFParams, VDF, WesolowskiVDFParams};

const DOMAIN: &[u8] = b"VDP-FCLA-v1";
const VDF_BITS: u16 = 512;

#[derive(Debug, Clone, PartialEq, Eq)]
pub struct Challenge {
    pub session_id: String,
    pub beacon: Vec<u8>,
    pub message: String,
    pub iterations: u64,
    pub context: String,
}

#[derive(Debug, Clone, PartialEq, Eq)]
pub enum Error {
    EmptyField(&'static str),
    FieldTooLong(&'static str),
    InvalidIterations,
    Vdf(String),
}

impl std::fmt::Display for Error {
    fn fmt(&self, f: &mut std::fmt::Formatter<'_>) -> std::fmt::Result {
        match self {
            Self::EmptyField(name) => write!(f, "{name} must not be empty"),
            Self::FieldTooLong(name) => write!(f, "{name} is too long"),
            Self::InvalidIterations => write!(f, "iterations must be nonzero"),
            Self::Vdf(err) => write!(f, "VDF error: {err}"),
        }
    }
}

impl std::error::Error for Error {}

impl Challenge {
    /// Derives the 32-byte VDF input from a canonical length-delimited
    /// encoding. Length prefixes prevent field-boundary ambiguity, and the
    /// domain tag prevents cross-protocol reuse.
    pub fn input(&self) -> Result<[u8; 32], Error> {
        validate(self)?;
        let mut encoded = Vec::new();
        encoded.extend_from_slice(DOMAIN);
        append_field(&mut encoded, self.session_id.as_bytes(), "session_id")?;
        append_field(&mut encoded, &self.beacon, "beacon")?;
        append_field(&mut encoded, self.message.as_bytes(), "message")?;
        encoded.extend_from_slice(&self.iterations.to_be_bytes());
        append_field(&mut encoded, self.context.as_bytes(), "context")?;
        Ok(Sha256::digest(encoded).into())
    }

    pub fn solve(&self) -> Result<Vec<u8>, Error> {
        let input = self.input()?;
        WesolowskiVDFParams(VDF_BITS)
            .new()
            .solve(&input, self.iterations)
            .map_err(|err| Error::Vdf(format!("{err:?}")))
    }

    pub fn verify(&self, proof: &[u8]) -> Result<bool, Error> {
        let input = self.input()?;
        Ok(WesolowskiVDFParams(VDF_BITS)
            .new()
            .verify(&input, self.iterations, proof)
            .is_ok())
    }
}

/// Checks the local timing predicate. This only validates supplied records;
/// authenticity of timestamps must be established by the caller.
pub fn within_deadline(released_at_ms: u64, received_at_ms: u64, max_latency_ms: u64) -> bool {
    received_at_ms >= released_at_ms
        && received_at_ms - released_at_ms <= max_latency_ms
}

fn validate(challenge: &Challenge) -> Result<(), Error> {
    if challenge.session_id.is_empty() {
        return Err(Error::EmptyField("session_id"));
    }
    if challenge.beacon.is_empty() {
        return Err(Error::EmptyField("beacon"));
    }
    if challenge.message.is_empty() {
        return Err(Error::EmptyField("message"));
    }
    if challenge.context.is_empty() {
        return Err(Error::EmptyField("context"));
    }
    if challenge.iterations == 0 {
        return Err(Error::InvalidIterations);
    }
    Ok(())
}

fn append_field(out: &mut Vec<u8>, value: &[u8], name: &'static str) -> Result<(), Error> {
    let len = u32::try_from(value.len()).map_err(|_| Error::FieldTooLong(name))?;
    out.extend_from_slice(&len.to_be_bytes());
    out.extend_from_slice(value);
    Ok(())
}

#[cfg(test)]
mod tests {
    use super::*;

    fn challenge() -> Challenge {
        Challenge {
            session_id: "paper-vector-01".to_owned(),
            beacon: hex::decode("7a1e").unwrap(),
            message: "Latency claims are conditional".to_owned(),
            iterations: 100,
            context: "vdf-512".to_owned(),
        }
    }

    #[test]
    fn distinct_fields_have_distinct_inputs() {
        let first = Challenge {
            session_id: "a".to_owned(),
            beacon: b"bc".to_vec(),
            ..challenge()
        };
        let second = Challenge {
            session_id: "ab".to_owned(),
            beacon: b"c".to_vec(),
            ..challenge()
        };
        assert_ne!(first.input().unwrap(), second.input().unwrap());
    }

    #[test]
    fn proof_is_bound_to_every_challenge_field() {
        let original = challenge();
        let proof = original.solve().unwrap();
        assert!(original.verify(&proof).unwrap());

        let altered = Challenge {
            message: "A different message".to_owned(),
            ..original
        };
        assert!(!altered.verify(&proof).unwrap());
    }

    #[test]
    fn deadline_requires_forward_time_and_respects_limit() {
        assert!(within_deadline(1_000, 1_250, 250));
        assert!(!within_deadline(1_000, 1_251, 250));
        assert!(!within_deadline(1_000, 999, 250));
    }
}

